Entanglement between distant spins in a polarized magnet forms a $d$-wave clover

Spin-orbit coupling makes a polarized magnet a source of virtual spin-flip pairs. These pairs entangle distant spins: the symmetry of the coupling fixes the angular pattern, and the flips they leave behind end it at a distance of order the inverse spin-orbit angle. For a spin-1/2 square-lattice ferromagnet we prove, at leading order, a d-wave inverse-square law, 1.376 times the spin-wave amplitude, a clover-shaped entangled region, exact without the Dzyaloshinskii-Moriya term, and that each spin's entanglement is entirely pairwise. Four qubits can test the d-wave signs at present error rates.

==> anc/README.md <==
# Ancillary files

Code and data for "Entanglement between distant spins in a polarized magnet forms a d-wave clover"
(Alan Zhang and Ye Zhou) and its Supplemental Material. Sections S14-S16 of the Supplemental
Material describe the methods; this file says where each calculation lives and how to rerun it.

## Layout

The ancillary files are this README, `make_figures.py`, and one zip archive per folder of the
table below (`figure_data.zip`, `pair_crossover.zip`, `lattices_spin.zip`, `dmrg.zip`,
`proof_checks.zip`, `independent_checks.zip`, `mass_scale.zip`, `experiment.zip`, `nodm.zip`).
Each archive unpacks into a folder of the same name. Download the archives you need into one
directory and unpack them there, for example

    unzip '*.zip'                                  (Linux, macOS)
    Get-ChildItem *.zip | Expand-Archive -DestinationPath .   (Windows PowerShell)

The scripts find their data through paths relative to their own folder, so the folders must sit
side by side as they do after unpacking. To regenerate all figures, unpack `figure_data.zip` and
run `python make_figures.py`.

## Requirements

Python 3.12 with NumPy 2.5, SciPy 1.17, Matplotlib 3.11 and, for the cylinder
calculations only, TeNPy 1.1 (`physics-tenpy`). The `.wl` files are Wolfram Language scripts
that repeat selected closed-form evaluations symbolically; they are not needed by the Python
code. Every script reads and writes files in its own folder, so it can be run from anywhere:

    python make_figures.py

Archives (`*.zip`) hold results that are too bulky to ship as loose files. Unpack an archive
inside the folder that contains it before running the analysis script that reads it.

## Contents

| Path | What it contains |
|---|---|
| `make_figures.py`, `figure_data/` | Script and data that generate Figs. 1-4 of the Letter and Figs. S1, S2 of the Supplemental Material. `figure_data/reference_values.json` lists the constants quoted in the text. |
| `pair_crossover/` | Two-magnon pair problem on the punctured square lattice with the magnon gap: Fourier solver and independent sparse solver (`crossover_green.py`), thermal boundary (`thermal_checks.py`), exact diagonalization in the sectors with at most four spin flips and in the full Hilbert space of small tori (`manybody_ed.py`, `manybody_analyze.py`, `manybody_fullcheck.py`), and the channel-resolved check of the Dzyaloshinskii-Moriya vertex (`dm_check_*.py`). Results are in the `.json` files and in `manybody_results.zip`. |
| `lattices_spin/` | Triangular and honeycomb response kernels and constants (`green_checks.py`), spin-S two-magnon kernel with double occupation (`spin_s/check_spin_s.py`), rotational selection rule (`symmetry/symmetry_checks.py`), and exact diagonalization of triangular and square clusters (`ed/`). |
| `dmrg/` | Cylinder DMRG: model and measurement code (`cylinder_dmrg.py`), run specifications (`*_queue.json`, `REPRODUCE_ALL_RUNS.json`, `effective_run_settings.json`), queue runner (`run_queue.py`), analysis and convergence filters (`analyze_dmrg.py`), model validation against exact diagonalization (`validate_model.py`, `model_validation.json`), and comparison with the pair problem on the plane and on the cylinder (`green_comparison.py`, `green_*.json`). `raw_exports.zip` holds, for every run, the measured two-site density matrices and convergence records; `analysis_summary.zip` holds the collected observables. |
| `proof_checks/` | Numerical and symbolic checks of identities and constants used in the proofs: sixth-order energy and population on small tori (`sixth_order_*.py`, `population_checks.py`), pair amplitude and current estimates (`part2_*.py`, `direct_pair_checks.py`, `projected_checks.py`), and, in `supplement_sections/`, checks keyed to Secs. S5-S7 of the Supplemental Material. |
| `independent_checks/` | Code written from the Hamiltonian alone, without reference to the scripts above, for the independent re-derivations described in Sec. S14: `leading_order/` (exact diagonalization of the 4 x 4 torus, pair problem, thermal boundary) and `proofs/` (operator decomposition, sixth-order coefficients, three-magnon inverse form, test-kernel scalings). |
| `mass_scale/` | Checks of Secs. S10-S12 (mass-scale theorem, threshold geometry, exterior separability and open problems): finite algebra, interval certificates, lattice kernels, Schur and Gram identities, and the off-axis cylinder DMRG of Sec. S14 (code, run specifications, complex two-site density matrices, comparison tables). `run_checks.py` runs all compact checks in about a minute; see `mass_scale/README.md`. |
| `experiment/` | Sec. S15 (variants of the model and the proposed measurement): exact diagonalization in sectors with a fixed number of flips, the size-consistent pair theory on finite arrays and its time evolution, validation against exact diagonalization and DMRG, the XXZ factor, predictions for a 10 x 10 array (Fig. 4(a)), the margins at strong pair drive (`strong_drive.py`, Fig. 4(b) and Table S20), the collective witness and the constants of the entanglement budget (`collective_witness.py`), and independently written checks in `independent/`; see `experiment/README.md`. |
| `nodm/` | Exact checks on 3 x 3 and 4 x 4 tori for the model without the Dzyaloshinskii-Moriya term (Sec. S16): decomposition, parity, sector-wise coercivity, comparison with the pair problem; see `nodm/README.md`. |

## Reproducing the main numbers

- Constants of the Letter (nearest-neighbor coefficient, enhancement factors, population
  coefficient, boundary radii): `python lattices_spin/green_checks.py` and
  `python pair_crossover/crossover_green.py`.
- Crossover profile and the lattice zero approaching the predicted boundary radius:
  `python pair_crossover/crossover_green.py` (the 801 x 801 solve takes a few minutes).
- One cylinder run: `python dmrg/cylinder_dmrg.py --spec <specification.json>`, with a
  specification taken from one of the `*_queue.json` files. A complete queue is run with
  `python dmrg/run_queue.py`. The longest runs (48 x 8 sites, bond dimension 128) take several
  hours on a workstation and need about 16 GB of memory.
- Convergence tables and range data: unpack `dmrg/raw_exports.zip`, then
  `python dmrg/analyze_dmrg.py`.


==> anc/make_figures.py <==
#!/usr/bin/env python3
"""Figures 1-4 of "Entanglement between distant spins in a polarized magnet forms a d-wave clover" and Figs. S1, S2 of its Supplemental Material.

Self-contained: reads only ./figure_data/ (numerical data that are plotted as
symbols) and evaluates every analytic curve from the closed formulas below.

    python make_figures.py                 # write PDF + 300-dpi PNG
    python make_figures.py --outdir DIR    # write elsewhere
    python make_figures.py --check         # also audit the layout and the PDFs

Output goes to ../figures when that folder exists and to ./figures otherwise.
Requires numpy, scipy and matplotlib (>= 3.7).  PyMuPDF is optional: when it
is present the PNG previews are rendered from the PDFs themselves and the PDF
page size and font embedding are verified by --check.

Notation.  eps: twist angle; h: scaled field; g = h - 1/2; m = sqrt(2h - 1);
rho = eps r: scaled separation, polar angle theta from a lattice axis;
A_h(rho, theta) = m^2 cos(2 theta) K_2(m rho) / [32 (pi - 2)]: scaled pair
amplitude; n_* = pi / [256 (pi - 2)]: scaled spin-flip population;
N_h = (|A_h| - n_*)_+ = lim eps^-4 Neg: leading-order scaled negativity.
"""
from __future__ import annotations

import argparse
import csv
import json
import sys
from pathlib import Path

import numpy as np
from scipy.optimize import brentq
from scipy.special import kv, lambertw

import matplotlib as mpl

mpl.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402
import matplotlib.text as mtext  # noqa: E402
import matplotlib.ticker as mticker  # noqa: E402
from matplotlib.colors import LinearSegmentedColormap, LogNorm  # noqa: E402
from matplotlib.legend_handler import HandlerTuple  # noqa: E402
from matplotlib.lines import Line2D  # noqa: E402
from matplotlib.path import Path as MPath  # noqa: E402

HERE = Path(__file__).resolve().parent
DATA = HERE / "figure_data"

# ----------------------------------------------------------------------------
# Closed formulas
# ----------------------------------------------------------------------------
PI = np.pi
SQ3 = np.sqrt(3.0)
N_STAR = PI / (256 * (PI - 2))                                   # square lattice
C_SQUARE = 1 / (16 * (PI - 2))
C_TRI = SQ3 / (16 * (5 * PI - 6 * SQ3))                          # triangular lattice
N_TRI = PI * (2 * PI - 3 * SQ3) / (32 * (5 * PI - 6 * SQ3) ** 2)
K_LATTICE = {
    "square": 4 / PI - 1,
    "triangular": 3 * SQ3 / PI - 1.5,
    "honeycomb": (PI + 6 * SQ3) / (12 * PI),
}


def amp_square(rho, theta, h):
    """Scaled pair amplitude A_h(rho, theta) on the square lattice."""
    m = np.sqrt(2 * h - 1)
    return m * m * np.cos(2 * theta) * kv(2, m * rho) / (32 * (PI - 2))


def neg_square(rho, theta, h):
    """Leading-order scaled negativity N_h = (|A_h| - n_*)_+ ."""
    return np.maximum(np.abs(amp_square(rho, theta, h)) - N_STAR, 0.0)


def rho_e_square(theta, h, interacting=True):
    """Boundary on the square lattice.

    With the magnon interaction: K_2(m rho_E) = pi / [8 m^2 |cos 2 theta|].
    Linear spin-wave theory divides the amplitude by pi / [2 (pi - 2)] and the
    population by its square: K_2(m rho) = (pi - 2) / [4 m^2 |cos 2 theta|].
    """
    c2 = abs(np.cos(2 * theta))
    if c2 < 1e-12:
        return 0.0
    m = np.sqrt(2 * h - 1)
    rhs = PI / 8 if interacting else (PI - 2) / 4
    return brentq(lambda r: kv(2, m * r) - rhs / (m * m * c2), 1e-9, 40.0, xtol=1e-15)


def rho_e_xxz(theta, h, delta):
    """Boundary for XXZ exchange (Ising part delta times the transverse part) at fixed gap.

    The interaction factor is 1/(1 - delta k_sq) for the amplitude and its square for the population:
    K_2(m rho) = (pi - 2) / [4 m^2 |cos 2 theta| (1 - delta k_sq)].  delta = 1 is the Heisenberg case,
    delta = 0 spin-wave theory, delta = -1 a bipartite antiferromagnet just above saturation.
    """
    c2 = abs(np.cos(2 * theta))
    if c2 < 1e-12:
        return 0.0
    m = np.sqrt(2 * h - 1)
    rhs = (PI - 2) / (4 * (1 - delta * K_LATTICE["square"]))
    return brentq(lambda r: kv(2, m * r) - rhs / (m * m * c2), 1e-9, 40.0, xtol=1e-15)


def amp_triangular(rho, h):
    """|A| on the triangular lattice: (C m^2 / 2) K_2(m rho), m^2 = (4h - 3)/3."""
    m2 = (4 * h - 3) / 3
    return C_TRI * m2 * kv(2, np.sqrt(m2) * rho) / 2


def neg_triangular(rho, h):
    return np.maximum(amp_triangular(rho, h) - N_TRI, 0.0)


def rho_e_triangular(h):
    return brentq(lambda r: amp_triangular(r, h) - N_TRI, 1e-9, 40.0, xtol=1e-15)


def enhancement(spin, lattice):
    """w / w_LSW = [1 - k_Lambda / (2S)]^-1 ."""
    return 1 / (1 - K_LATTICE[lattice] / (2 * np.asarray(spin, dtype=float)))


def bose_density(tau, g):
    """B_g(tau) = -(tau / 2 pi) ln(1 - exp(-g / tau))."""
    return -tau / (2 * PI) * np.log1p(-np.exp(-g / tau))


def tau_e_full(r, eps, h):
    """T_E / (J eps^2) from B_g(tau) = eps^2 N_h(eps r, 0)."""
    margin = float(amp_square(eps * r, 0.0, h)) - N_STAR
    if margin <= 0:
        return 0.0
    g = h - 0.5
    return brentq(lambda t: bose_density(t, g) - eps * eps * margin, 1e-4, 50.0, xtol=1e-14)


def tau_e_lambert(r, h, theta=0.0):
    """g / W_0(g r^2 / (2 pi C_theta)),  C_theta = |cos 2 theta| / [16 (pi - 2)]."""
    g = h - 0.5
    c_theta = abs(np.cos(2 * theta)) * C_SQUARE
    return g / lambertw(g * np.asarray(r, dtype=float) ** 2 / (2 * PI * c_theta)).real


RHO_E = {2: rho_e_square(0.0, 2), 3: rho_e_square(0.0, 3)}
RHO_E_TRI = {2: rho_e_triangular(2), 3: rho_e_triangular(3)}


def self_test():
    """Closed-form values quoted in the text and captions."""
    ref = json.loads((DATA / "reference_values.json").read_text(encoding="utf-8"))
    assert abs(N_STAR - 0.0107497593511) < 1e-12
    assert abs(RHO_E[2] - 1.412821695745) < 1e-11 and abs(RHO_E[3] - 1.259664634696) < 1e-11
    assert abs(RHO_E_TRI[2] - 1.61538144124) < 1e-10
    assert abs(rho_e_square(0.0, 2, interacting=False) - 1.5448513467) < 1e-9
    # XXZ boundaries on the axis at h = 2 (SM Sec. S15): 1.4128, 1.5449, 1.6476 for delta = 1, 0, -1
    assert abs(rho_e_xxz(0.0, 2, 1.0) - RHO_E[2]) < 1e-10
    assert abs(rho_e_xxz(0.0, 2, 0.0) - 1.5448513467) < 1e-9
    assert abs(rho_e_xxz(0.0, 2, -1.0) - 1.6476) < 5e-5
    for name, val in (("square", 1.375969), ("triangular", 1.182014), ("honeycomb", 1.560057)):
        assert abs(float(enhancement(0.5, name)) - val) < 5e-7
        assert abs(float(enhancement(0.5, name)) - ref["enhancement_spin_half"][name]) < 1e-12
    for h in (2, 3):
        assert abs(RHO_E[h] - ref["rho_E_square_axis"][str(h)]) < 1e-12
        assert abs(RHO_E_TRI[h] - ref["rho_E_triangular"][str(h)]) < 1e-12
    assert abs(N_TRI - ref["n_star_triangular"]) < 1e-15 and abs(C_TRI - ref["C_triangular"]) < 1e-15
    # the boundary is the zero of the scaled negativity, and K_2 -> 2/z^2 gives the massless law
    assert neg_square(RHO_E[2] * (1 - 1e-6), 0.0, 2) > 0 and neg_square(RHO_E[2] * (1 + 1e-6), 0.0, 2) == 0
    assert abs(amp_square(1e-4, 0.0, 2) * 1e-8 / C_SQUARE - 1) < 1e-6
    # thermal boundary: tau_E = 0.2805010253 at eps = 0.1, rho = 1, h = 2
    assert abs(tau_e_full(10.0, 0.1, 2) - 0.2805010253) < 1e-9


# ----------------------------------------------------------------------------
# Data files
# ----------------------------------------------------------------------------
def read_csv(name):
    with open(DATA / name, newline="", encoding="utf-8") as fh:
        rows = list(csv.DictReader(line for line in fh if not line.startswith("#")))
    return [{k: float(v) for k, v in row.items()} for row in rows]


# ----------------------------------------------------------------------------
# Style (Physical Review Letters: 3.375 in and 7.0 in columns)
# ----------------------------------------------------------------------------
COL1, COL2 = 3.375, 7.0
FS_TICK, FS_LABEL, FS_SMALL, FS_PANEL = 8.0, 9.0, 7.5, 9.0
LW_AXIS, LW_THIN, LW_CURVE = 0.6, 0.7, 1.1

BLACK = "#000000"
GREY = "#555555"
LIGHT_GREY = "#8A8A8A"                       # spin-wave boundary, reference lines
VERMILLION = "#D55E00"                       # h = 3
NEUTRAL = "#ECEBE8"                          # separable region of the maps
H_COLOR = {2: BLACK, 3: VERMILLION}
LATTICE_COLOR = {"square": "#0072B2", "triangular": "#009E73", "honeycomb": "#AA3377"}
LATTICE_MARKER = {"square": "s", "triangular": "^", "honeycomb": "h"}
EPS_POS = {0.3: 0.03, 0.2: 0.22, 0.1: 0.40, 0.03: 0.60, 0.025: 0.64, 0.01: 0.80}   # one colour per angle
EPS_MARKER = {0.3: "s", 0.2: "D", 0.1: "^", 0.025: "o"}
# pair problem on the cylinder: a flat cross (long horizontal, short vertical bar)
FLAT_CROSS = MPath([(-1, 0), (1, 0), (0, -0.3), (0, 0.3)],
                   [MPath.MOVETO, MPath.LINETO, MPath.MOVETO, MPath.LINETO])


def eps_color(eps):
    return mpl.colormaps["viridis"](EPS_POS[eps])


def set_style():
    mpl.rcParams.update({
        "font.family": "serif",
        "font.serif": ["cmr10", "Computer Modern Roman", "DejaVu Serif"],
        "mathtext.fontset": "cm",
        "axes.formatter.use_mathtext": True,
        "axes.unicode_minus": False,
        "font.size": FS_TICK,
        "axes.labelsize": FS_LABEL,
        "xtick.labelsize": FS_TICK,
        "ytick.labelsize": FS_TICK,
        "legend.fontsize": FS_SMALL,
        "axes.linewidth": LW_AXIS,
        "lines.linewidth": LW_CURVE,
        "lines.markersize": 4.0,
        "xtick.direction": "in", "ytick.direction": "in",
        "xtick.top": True, "ytick.right": True,
        "xtick.major.width": LW_AXIS, "ytick.major.width": LW_AXIS,
        "xtick.minor.width": LW_AXIS, "ytick.minor.width": LW_AXIS,
        "xtick.major.size": 3.0, "ytick.major.size": 3.0,
        "xtick.minor.size": 1.7, "ytick.minor.size": 1.7,
        "xtick.major.pad": 2.5, "ytick.major.pad": 2.5,
        "axes.labelpad": 2.0,
        "legend.frameon": False,
        "legend.handlelength": 1.6,
        "legend.handletextpad": 0.5,
        "legend.labelspacing": 0.25,
        "legend.borderaxespad": 0.3,
        "legend.borderpad": 0.2,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "savefig.dpi": 600,
        "figure.dpi": 150,
    })


def add_axes(fig, x0, y0, w, h):
    """Axes placed in inches from the lower-left corner of the figure."""
    fw, fh = fig.get_size_inches()
    return fig.add_axes([x0 / fw, y0 / fh, w / fw, h / fh])


def panel_label(ax, text, x=0.035, y=0.955, **kw):
    ax.text(x, y, text, transform=ax.transAxes, ha="left", va="top", fontsize=FS_PANEL, **kw)


# ----------------------------------------------------------------------------
# Fig. 1  mechanism and geometry of the entangled region
# ----------------------------------------------------------------------------
def figure1():
    fig = plt.figure(figsize=(COL2, 2.6))
    side, bottom, gap = 1.84, 0.44, 0.14
    x_maps = 2.86
    ax_s = add_axes(fig, 0.04, 0.22, 2.24, 2.24)
    ax_a = add_axes(fig, x_maps, bottom, side, side)
    ax_b = add_axes(fig, x_maps + side + gap, bottom, side, side)

    # (a) mechanism: polarized spins, d-wave pair source on the bonds, one virtual pair
    n = 5
    ax_s.set_xlim(-0.78, n - 1 + 0.78)
    ax_s.set_ylim(-0.78, n - 1 + 0.78)
    ax_s.set_aspect("equal")
    ax_s.axis("off")
    c_x, c_y = VERMILLION, LATTICE_COLOR["square"]
    for i in range(n):
        for j in range(n):
            if i + 1 < n:
                ax_s.plot([i + 0.13, i + 0.87], [j, j], color=c_x, lw=2.4, alpha=0.55,
                          solid_capstyle="butt", zorder=1)
            if j + 1 < n:
                ax_s.plot([i, i], [j + 0.13, j + 0.87], color=c_y, lw=2.4, alpha=0.55,
                          solid_capstyle="butt", zorder=1)
    flipped = {(1, 1), (4, 2)}
    for i in range(n):
        for j in range(n):
            if (i, j) in flipped:      # flipped spin: into the page
                ax_s.plot([i], [j], ls="none", marker="o", ms=8.2, mfc="white", mec=BLACK, mew=1.1, zorder=6)
                ax_s.plot([i], [j], ls="none", marker="x", ms=4.4, mec=BLACK, mew=1.1, zorder=7)
            else:                      # spin along the field: out of the page
                ax_s.plot([i], [j], ls="none", marker="o", ms=6.6, mfc="white", mec=GREY, mew=0.8, zorder=4)
                ax_s.plot([i], [j], ls="none", marker="o", ms=1.9, mfc=GREY, mec=GREY, mew=0.6, zorder=5)
    from matplotlib.patches import PathPatch
    p0, c0, p1 = (1.13, 1.12), (2.5, 2.62), (3.87, 1.97)
    arc = MPath([p0, c0, p1], [MPath.MOVETO, MPath.CURVE3, MPath.CURVE3])
    ax_s.add_patch(PathPatch(arc, fill=False, lw=1.1, ls=(0, (3.0, 1.8)), ec=BLACK, zorder=5))
    ax_s.text(2.5, 2.5, r"$w(\mathbf{r})$", ha="center", va="center", fontsize=FS_LABEL, zorder=7)
    ax_s.text(0.5, n - 1 + 0.30, r"$-\frac{1}{4}$", color=c_x, ha="center", va="bottom", fontsize=FS_LABEL)
    ax_s.text(-0.30, n - 1.5, r"$+\frac{1}{4}$", color=c_y, ha="right", va="center", fontsize=FS_LABEL)
    # symbol key below the lattice
    yk = -0.62
    ax_s.plot([0.0], [yk], ls="none", marker="o", ms=6.6, mfc="white", mec=GREY, mew=0.8, zorder=4)
    ax_s.plot([0.0], [yk], ls="none", marker="o", ms=1.9, mfc=GREY, mec=GREY, mew=0.6, zorder=5)
    ax_s.text(0.24, yk, "along field", ha="left", va="center", fontsize=FS_SMALL)
    ax_s.plot([2.55], [yk], ls="none", marker="o", ms=8.2, mfc="white", mec=BLACK, mew=1.1, zorder=6)
    ax_s.plot([2.55], [yk], ls="none", marker="x", ms=4.4, mec=BLACK, mew=1.1, zorder=7)
    ax_s.text(2.80, yk, "flipped", ha="left", va="center", fontsize=FS_SMALL)
    panel_label(ax_s, "(a)", x=0.0, y=1.0)

    # (b), (c) leading negativity on the square and triangular lattices
    h = 2
    lim, npix = 1.8, 1201
    grid = np.linspace(-lim, lim, npix)
    X, Y = np.meshgrid(grid, grid)
    R = np.hypot(X, Y)
    R[R == 0] = 1e-9
    TH = np.arctan2(Y, X)
    norm = LogNorm(vmin=1e-3, vmax=10.0, clip=True)
    base = mpl.colormaps["YlGnBu"]
    cmap = LinearSegmentedColormap.from_list("entangled", base(np.linspace(0.10, 1.0, 256)))
    cmap.set_bad(NEUTRAL)

    image = None
    for ax, field in ((ax_a, neg_square(R, TH, h)), (ax_b, neg_triangular(R, h))):
        image = ax.imshow(np.ma.masked_less_equal(field, 0.0), extent=(-lim, lim, -lim, lim),
                          origin="lower", cmap=cmap, norm=norm, interpolation="nearest",
                          rasterized=True, zorder=0)
        ax.set_facecolor(NEUTRAL)
        ax.set_xlim(-lim, lim)
        ax.set_ylim(-lim, lim)
        ax.set_aspect("equal")
        for axis in (ax.xaxis, ax.yaxis):
            axis.set_major_locator(mticker.MultipleLocator(1))
            axis.set_minor_locator(mticker.MultipleLocator(0.5))
        ax.set_xlabel(r"$\rho_x=\varepsilon x$")
    ax_a.set_ylabel(r"$\rho_y=\varepsilon y$")
    ax_b.tick_params(labelleft=False)

    # nodal diagonals, boundary with and without the magnon interaction
    d = 1.36 / np.sqrt(2)
    for sx in (1, -1):
        ax_a.plot([-d, d], [-sx * d, sx * d], color=BLACK, lw=LW_AXIS, ls=(0, (2.6, 2.2)), zorder=1)
    theta = np.linspace(0.0, 2 * PI, 2881)
    r_lsw = np.array([rho_e_square(t, h, interacting=False) for t in theta])
    ax_a.plot(r_lsw * np.cos(theta), r_lsw * np.sin(theta), color=LIGHT_GREY, lw=LW_THIN, zorder=2,
              solid_joinstyle="round")
    r_int = np.array([rho_e_square(t, h) for t in theta])
    ax_a.plot(r_int * np.cos(theta), r_int * np.sin(theta), color=BLACK, lw=LW_CURVE, zorder=3,
              solid_joinstyle="round")
    # antiferromagnet just above saturation (XXZ with delta = -1): magnon repulsion pushes the edge out
    r_afm = np.array([rho_e_xxz(t, h, -1.0) for t in theta])
    afm_style = (0, (1.0, 1.3))
    ax_a.plot(r_afm * np.cos(theta), r_afm * np.sin(theta), color=GREY, lw=LW_THIN, ls=afm_style,
              zorder=2, solid_joinstyle="round")
    ax_b.plot(RHO_E_TRI[h] * np.cos(theta), RHO_E_TRI[h] * np.sin(theta), color=BLACK, lw=LW_CURVE, zorder=3)
    handles = [Line2D([], [], color=BLACK, lw=LW_CURVE), Line2D([], [], color=LIGHT_GREY, lw=LW_THIN),
               Line2D([], [], color=GREY, lw=LW_THIN, ls=afm_style)]
    ax_a.legend(handles, [r"$\rho_E(\theta)$", "LSW", "AFM"], loc="upper right", handlelength=1.2,
                borderaxespad=0.35, labelspacing=0.2, handletextpad=0.4)
    # sign of the pair coherence w in each lobe (the eta of the witness)
    for (sx, sy, sign) in ((1, 0, "+"), (-1, 0, "+"), (0, 1, "-"), (0, -1, "-")):
        ax_a.text(0.80 * sx, 0.80 * sy, rf"${sign}$", color="white", ha="center", va="center",
                  fontsize=FS_LABEL + 1, zorder=6)
    # one correlation length, 1/m in the scaled units rho = eps r
    xi = 1 / np.sqrt(2 * h - 1)
    xb, yb = -0.98, -1.56
    ax_a.plot([xb, xb + xi], [yb, yb], color=BLACK, lw=1.4, solid_capstyle="butt", zorder=5)
    ax_a.text(xb + xi / 2, yb + 0.06, r"$\xi$", ha="center", va="bottom", fontsize=FS_SMALL, zorder=5)
    ax_a.text(0.965, 0.035, r"$w\propto\cos2\theta$", transform=ax_a.transAxes, ha="right", va="bottom")
    ax_b.text(0.965, 0.035, r"$w\propto e^{2i\theta}$", transform=ax_b.transAxes, ha="right", va="bottom")

    # lattice glyphs (bond directions)
    def glyph(ax, angles):
        cx, cy, b = -1.40, -1.40, 0.24
        for a in angles:
            ax.plot([cx, cx + b * np.cos(a)], [cy, cy + b * np.sin(a)], color=BLACK, lw=LW_THIN,
                    solid_capstyle="round", zorder=4)
            ax.plot([cx + b * np.cos(a)], [cy + b * np.sin(a)], marker="o", ms=2.3, mfc=BLACK,
                    mec="none", ls="none", zorder=5)
        ax.plot([cx], [cy], marker="o", ms=2.3, mfc=BLACK, mec="none", ls="none", zorder=5)

    glyph(ax_a, np.arange(4) * PI / 2)
    glyph(ax_b, np.arange(6) * PI / 3)
    panel_label(ax_a, "(b)")
    panel_label(ax_b, "(c)")

    # shared colour bar above the two maps
    cax = add_axes(fig, x_maps + 1.08, bottom + side + 0.075, 2 * side + gap - 1.42, 0.075)
    cbar = fig.colorbar(image, cax=cax, orientation="horizontal", extend="max")
    cbar.set_ticks([1e-3, 1e-2, 1e-1, 1, 10])
    cbar.ax.xaxis.set_ticks_position("top")
    cbar.ax.tick_params(which="major", length=2.5, pad=1.5, width=LW_AXIS)
    cbar.ax.tick_params(which="minor", length=0)
    cbar.outline.set_linewidth(LW_AXIS)
    cax.text(-0.075, 0.5, r"$\varepsilon^{-4}\,\mathrm{Neg}$", transform=cax.transAxes,
             ha="right", va="center", fontsize=FS_LABEL)
    return fig


# ----------------------------------------------------------------------------
# Fig. 2  crossover of the axial negativity, h = 2
# ----------------------------------------------------------------------------
FIG2_EPS_LATTICE = (0.3, 0.2, 0.1, 0.025)
FIG2_EPS_DMRG = (0.3, 0.2)


def figure2():
    plane = read_csv("fig2_lattice_pair_problem.csv")
    cylinder = read_csv("fig2_cylinder_pair_problem.csv")
    dmrg = read_csv("fig2_dmrg_axial_negativity.csv")
    h = 2
    rho_e = RHO_E[h]

    fig = plt.figure(figsize=(COL1, 2.7))
    ax = add_axes(fig, 0.53, 0.42, COL1 - 0.53 - 0.06, 2.7 - 0.42 - 0.07)
    x_lo, x_hi, y_lo, y_hi = 0.02, 2.2, 1e-4, 1e3

    rho_all = np.geomspace(x_lo, x_hi, 300)
    ax.plot(rho_all, C_SQUARE / rho_all**2, color=GREY, lw=0.9, ls=(0, (4.0, 2.2)), zorder=2)
    rho = np.concatenate([np.geomspace(x_lo, 0.9 * rho_e, 300), rho_e * (1 - np.geomspace(0.1, 1e-9, 200))])
    ax.plot(rho, neg_square(rho, 0.0, h), color=BLACK, lw=1.2, zorder=3)

    def scatter(axis, rows, eps, key, flag, kind, scale=1.0):
        sel = [r for r in rows if abs(r["eps"] - eps) < 1e-12 and r[flag] == 1]
        if not sel:
            return
        color = eps_color(eps)
        xs, ys = [r["rho"] for r in sel], [r[key] for r in sel]
        if kind == "plane":
            axis.plot(xs, ys, ls="none", marker=EPS_MARKER[eps], ms=4.2 * scale, mfc="white", mec=color,
                      mew=0.75, zorder=5)
        elif kind == "cylinder":
            axis.plot(xs, ys, ls="none", marker=FLAT_CROSS, ms=8.4 * scale, mfc="none", mec=color,
                      mew=0.7, zorder=6)
        else:
            axis.plot(xs, ys, ls="none", marker=EPS_MARKER[eps], ms=2.5 * scale, mfc=color, mec=color,
                      mew=0.6, zorder=7)

    def populate(axis, flag, scale):
        for eps in FIG2_EPS_LATTICE:
            if flag == "in_inset" and eps < 0.1:
                continue
            scatter(axis, plane, eps, "neg_pair_over_eps4", flag, "plane", scale)
        for eps in FIG2_EPS_DMRG:
            scatter(axis, cylinder, eps, "neg_pair_over_eps4", flag, "cylinder", scale)
            scatter(axis, dmrg, eps, "negativity_over_eps4", flag, "dmrg", scale)

    populate(ax, "in_main_panel", 1.0)

    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.set_xlim(x_lo, x_hi)
    ax.set_ylim(y_lo, y_hi)
    ax.set_xticks([0.1, 1.0, rho_e])
    ax.set_xticklabels([r"$0.1$", r"$1$", r"$\rho_E$"])
    ax.xaxis.set_minor_formatter(mticker.NullFormatter())
    ax.yaxis.set_major_locator(mticker.LogLocator(base=10, numticks=12))
    ax.yaxis.set_minor_locator(mticker.LogLocator(base=10, subs=np.arange(2, 10) * 0.1, numticks=12))
    ax.yaxis.set_minor_formatter(mticker.NullFormatter())
    ax.set_xlabel(r"$\rho=\varepsilon r$")
    ax.set_ylabel(r"$\varepsilon^{-4}\,\mathrm{Neg}$")

    # legends
    handles = [Line2D([], [], color=BLACK, lw=1.2),
               Line2D([], [], color=GREY, lw=0.9, ls=(0, (4.0, 2.2))),
               Line2D([], [], ls="none", marker="o", ms=4.2, mfc="white", mec=BLACK, mew=0.75),
               Line2D([], [], ls="none", marker=FLAT_CROSS, ms=8.4, mfc="none", mec=BLACK, mew=0.7),
               Line2D([], [], ls="none", marker="o", ms=2.5, mfc=BLACK, mec=BLACK, mew=0.6)]
    labels = [r"$N_h(\rho,0)$", r"$1/[16(\pi-2)\rho^{2}]$", "pair problem, plane",
              "pair problem, cylinder", r"DMRG, $48\times6$"]
    leg1 = ax.legend(handles, labels, loc="upper right", bbox_to_anchor=(1.0, 1.0), handlelength=1.5)
    ax.add_artist(leg1)
    eps_handles = [Line2D([], [], ls="none", marker=EPS_MARKER[e], ms=4.2, mfc="white", mec=eps_color(e),
                          mew=0.75) for e in FIG2_EPS_LATTICE]
    ax.legend(eps_handles, [f"${e:g}$" for e in FIG2_EPS_LATTICE], loc="upper right",
              bbox_to_anchor=(0.50, 1.0), title=r"$\varepsilon$", title_fontsize=FS_TICK,
              handlelength=0.8, handletextpad=0.3)

    # inset: linear scales near the endpoint
    ins = ax.inset_axes([0.135, 0.105, 0.40, 0.33])
    rr = np.linspace(0.95, 1.85, 400)
    ins.axhline(0.0, color=LIGHT_GREY, lw=LW_AXIS, zorder=1)
    ins.plot(rr, neg_square(rr, 0.0, h), color=BLACK, lw=1.2, zorder=3)
    populate(ins, "in_inset", 0.86)
    ins.set_xlim(0.93, 1.87)
    ins.set_ylim(-0.0024, 0.027)
    ins.set_xticks([1.0, rho_e, 1.8])
    ins.set_xticklabels([r"$1$", r"$\rho_E$", r"$1.8$"])
    ins.set_yticks([0.0, 0.01, 0.02])
    ins.set_yticklabels([r"$0$", r"$0.01$", r"$0.02$"])
    ins.tick_params(labelsize=FS_SMALL, length=2.2, pad=1.8, top=False, right=False, which="both")
    for spine in ins.spines.values():
        spine.set_linewidth(LW_AXIS)
    return fig


# ----------------------------------------------------------------------------
# Fig. 3  entanglement range and thermal boundary
# ----------------------------------------------------------------------------
FIG3_EPS_THERMAL = (0.1, 0.03, 0.01)


def figure3():
    rng = read_csv("fig3a_dmrg_range.csv")
    cyl = read_csv("fig3a_cylinder_pair_range.csv")
    height = 2.1
    fig = plt.figure(figsize=(COL1, height))
    left, w_ax = 0.50, COL1 - 0.50 - 0.07
    bottom, top_margin = 0.40, 0.36
    ax_a = add_axes(fig, left, bottom, w_ax, height - bottom - top_margin)

    # range versus inverse twist angle
    x_hi = 10.9
    marker = {2: "o", 3: "s"}
    msize = {2: 4.4, 3: 3.2}
    for h in (2, 3):
        ax_a.plot([0, x_hi], [0, RHO_E[h] * x_hi], color=H_COLOR[h], lw=1.0, zorder=2)
        sel = [r for r in cyl if int(r["h"]) == h]
        ax_a.plot([1 / r["eps"] for r in sel], [r["r_E"] for r in sel], ls="none", marker=FLAT_CROSS,
                  ms=9.0, mfc="none", mec=H_COLOR[h], mew=0.75, zorder=3 + 0.1 * h)
    for h in (2, 3):
        for row in (r for r in rng if int(r["h"]) == h):
            ax_a.plot([1 / row["eps"]], [row["r_E"]], ls="none", marker=marker[h], ms=msize[h],
                      mfc="white" if row["end_affected"] else H_COLOR[h], mec=H_COLOR[h], mew=0.85,
                      zorder=4 + 0.1 * h)
    ax_a.set_xlim(0, x_hi)
    ax_a.set_ylim(0, 20.8)
    ax_a.xaxis.set_major_locator(mticker.MultipleLocator(2))
    ax_a.xaxis.set_minor_locator(mticker.MultipleLocator(1))
    ax_a.yaxis.set_major_locator(mticker.MultipleLocator(5))
    ax_a.yaxis.set_minor_locator(mticker.MultipleLocator(1))
    ax_a.tick_params(top=False, which="both")
    ax_a.set_xlabel(r"$1/\varepsilon$")
    ax_a.set_ylabel(r"$r_E$")
    top = ax_a.twiny()
    top.set_xlim(ax_a.get_xlim())
    eps_ticks = sorted({row["eps"] for row in rng})
    top.set_xticks([1 / e for e in eps_ticks])
    top.set_xticklabels([f"${e:g}$" for e in eps_ticks])
    top.tick_params(direction="in", length=3.0, pad=2.0)
    top.xaxis.set_minor_locator(mticker.NullLocator())
    top.set_xlabel(r"$\varepsilon$", labelpad=3.0)
    handles = [
        (Line2D([], [], ls="none", marker="o", ms=msize[2], mfc=BLACK, mec=BLACK, mew=0.85),
         Line2D([], [], ls="none", marker="s", ms=msize[3], mfc=VERMILLION, mec=VERMILLION, mew=0.85)),
        (Line2D([], [], ls="none", marker=FLAT_CROSS, ms=9.0, mfc="none", mec=BLACK, mew=0.75),
         Line2D([], [], ls="none", marker=FLAT_CROSS, ms=9.0, mfc="none", mec=VERMILLION, mew=0.75)),
        (Line2D([], [], color=BLACK, lw=1.0), Line2D([], [], color=VERMILLION, lw=1.0)),
    ]
    ax_a.legend(handles, ["DMRG", "pair problem, same cylinder", r"plane, $\rho_E/\varepsilon$"],
                loc="upper left", bbox_to_anchor=(0.085, 1.0),
                handler_map={tuple: HandlerTuple(ndivide=None, pad=0.5)}, handlelength=2.6)
    ax_a.text(7.55, 13.3, r"$h=2$", color=BLACK, ha="center", va="center")
    ax_a.text(8.75, 8.55, r"$h=3$", color=VERMILLION, ha="center", va="center")
    return fig


# ----------------------------------------------------------------------------
# Fig. S1 (Supplemental Material)  predicted thermal boundary, h = 2, axial pairs
# ----------------------------------------------------------------------------
def figure_s1_thermal():
    height = 2.2
    fig = plt.figure(figsize=(COL1, height))
    ax_b = add_axes(fig, 0.50, 0.40, COL1 - 0.50 - 0.07, height - 0.40 - 0.07)
    h, g = 2, 1.5
    r_lo, r_hi = 3.0, 220.0
    r = np.geomspace(r_lo, r_hi, 400)
    for eps in FIG3_EPS_THERMAL:
        r_e = RHO_E[h] / eps
        rr = np.concatenate([np.geomspace(r_lo, 0.9 * r_e, 160), r_e * (1 - np.geomspace(0.1, 1e-13, 240))])
        tau = np.array([tau_e_full(x, eps, h) for x in rr])
        ax_b.plot(np.append(rr, r_e), np.append(tau, 0.0), color=eps_color(eps), lw=1.4, zorder=3,
                  solid_joinstyle="round")
        label = rf"$\varepsilon={eps:g}$" if eps == FIG3_EPS_THERMAL[0] else rf"${eps:g}$"
        ax_b.text(r_e * 0.93, 0.045, label, color=eps_color(eps), ha="right", va="bottom")
    ax_b.plot(r, tau_e_lambert(r, h), color=BLACK, lw=0.8, ls=(0, (4.0, 2.2)), zorder=4)
    ax_b.plot(r, g / (2 * np.log(r)), color=BLACK, lw=0.9, ls=(0, (1.0, 1.8)), zorder=2)
    ax_b.text(4.6, 0.20, "entangled", color=GREY, ha="center", va="center", fontsize=FS_SMALL)
    ax_b.text(78.0, 0.375, "separable", color=GREY, ha="center", va="center", fontsize=FS_SMALL)
    ax_b.set_xscale("log")
    ax_b.set_xlim(r_lo, r_hi)
    ax_b.set_ylim(0, 0.8)
    ax_b.xaxis.set_major_formatter(mticker.FuncFormatter(lambda v, _: f"${v:g}$"))
    ax_b.xaxis.set_minor_formatter(mticker.NullFormatter())
    ax_b.yaxis.set_major_locator(mticker.MultipleLocator(0.2))
    ax_b.yaxis.set_minor_locator(mticker.MultipleLocator(0.1))
    ax_b.set_xlabel(r"$r$")
    ax_b.set_ylabel(r"$T_E/(J\varepsilon^{2})$")
    style_handles = [Line2D([], [], color=BLACK, lw=1.4),
                     Line2D([], [], color=BLACK, lw=0.8, ls=(0, (4.0, 2.2))),
                     Line2D([], [], color=BLACK, lw=0.9, ls=(0, (1.0, 1.8)))]
    ax_b.legend(style_handles, [r"$B_g=\varepsilon^{2}N_h$", r"Lambert-$W$ form", r"$g/(2\ln r)$"],
                loc="upper right", handlelength=2.0)
    return fig


# ----------------------------------------------------------------------------
# Fig. 4  proposed measurement on an open 10 x 10 array
# ----------------------------------------------------------------------------
def figure4():
    cls = read_csv("fig4_array_witness.csv")
    sd = read_csv("fig4b_strong_drive.csv")
    height = 2.12
    fig = plt.figure(figsize=(COL1, height))
    side, y0 = 1.36, 0.38
    ax_a = add_axes(fig, 0.36, y0, side, side)
    ax_b = add_axes(fig, 2.36, y0, COL1 - 2.36 - 0.07, side)

    # (a) witness averaged over all pairs of the array with a given separation vector
    eps, h = 0.4, 2
    lim = 4
    vmax = 3e-2
    norm = mpl.colors.SymLogNorm(linthresh=1e-4, linscale=0.6, vmin=-vmax, vmax=vmax, base=10)
    cmap = mpl.colormaps["PuOr"]
    grid = np.full((2 * lim + 1, 2 * lim + 1), np.nan)
    marks = []
    for row in cls:
        for sx, sy in ((1, 1), (-1, -1)):
            dx, dy = int(sx * row["dx"]), int(sy * row["dy"])
            if abs(dx) <= lim and abs(dy) <= lim:
                grid[dy + lim, dx + lim] = row["W_mean"]
                n = row["snapshots_3sigma"]
                if n > 0 and n <= 1e4:
                    marks.append((dx, dy, "full"))
                elif n > 0 and n <= 1e6:
                    marks.append((dx, dy, "open"))
    image = ax_a.imshow(np.ma.masked_invalid(grid), origin="lower", cmap=cmap, norm=norm,
                        extent=(-lim - 0.5, lim + 0.5, -lim - 0.5, lim + 0.5), interpolation="nearest",
                        zorder=0)
    ax_a.set_facecolor("white")
    theta = np.linspace(0.0, 2 * PI, 2881)
    r_int = np.array([rho_e_square(t, h) for t in theta]) / eps
    ax_a.plot(r_int * np.cos(theta), r_int * np.sin(theta), color=BLACK, lw=LW_THIN, zorder=3)
    for dx, dy, kind in marks:
        ax_a.plot([dx], [dy], ls="none", marker="o", ms=2.6, mfc=BLACK if kind == "full" else "white",
                  mec=BLACK, mew=0.6, zorder=4)
    ax_a.set_xlim(-lim - 0.5, lim + 0.5)
    ax_a.set_ylim(-lim - 0.5, lim + 0.5)
    ax_a.set_aspect("equal")
    for axis in (ax_a.xaxis, ax_a.yaxis):
        axis.set_major_locator(mticker.MultipleLocator(2))
        axis.set_minor_locator(mticker.MultipleLocator(1))
    ax_a.set_xlabel(r"$x$")
    ax_a.set_ylabel(r"$y$", labelpad=0.5)
    cax = add_axes(fig, 0.36, y0 + side + 0.06, side, 0.065)
    cbar = fig.colorbar(image, cax=cax, orientation="horizontal")
    cbar.set_ticks([-1e-2, -1e-4, 1e-4, 1e-2])
    cbar.set_ticklabels([r"$-10^{-2}$", "", "", r"$10^{-2}$"])
    cbar.ax.xaxis.set_ticks_position("top")
    cbar.ax.tick_params(which="major", length=2.0, pad=1.0, width=LW_AXIS, labelsize=FS_SMALL)
    cbar.ax.tick_params(which="minor", length=0)
    cbar.outline.set_linewidth(LW_AXIS)
    cax.text(1.04, 0.5, r"$\overline{W}$", transform=cax.transAxes, ha="left", va="center",
             fontsize=FS_LABEL)
    fig.text(0.02 / COL1, (height - 0.04) / height, "(a)", ha="left", va="top", fontsize=FS_PANEL)

    # (b) tolerated rate of incoherent spin flips versus pair drive J_p / J_perp, detuning B = 6 J_p
    blue = LATTICE_COLOR["square"]
    pt = [r for r in sd if r["exact_diagonalization"] == 0]
    ed = [r for r in sd if r["exact_diagonalization"] == 1]
    x_pt = np.array([r["Jp_over_Jperp"] for r in pt])
    ax_b.axhspan(1.0, 4.0, color=NEUTRAL, lw=0, zorder=0)
    ax_b.text(0.0145, 2.0, "errors", color=GREY, ha="left", va="center", fontsize=FS_SMALL - 0.5, zorder=1)
    series = (("tol_r1", BLACK, r"$r=1$"), ("tol_r2", VERMILLION, r"$r=2$"), ("tol_collective", blue, "all"))
    for key, col, _ in series:
        y = 100 * np.array([r[key] for r in pt])
        ok = y > 0
        ax_b.plot(x_pt[ok], y[ok], color=col, lw=LW_CURVE, zorder=3, solid_capstyle="round")
    for key, col, mk in (("tol_r1", BLACK, "o"), ("tol_collective", blue, "s")):
        ax_b.plot([r["Jp_over_Jperp"] for r in ed], [100 * r[key] for r in ed], ls="none", marker=mk,
                  ms=3.0, mfc="white", mec=col, mew=0.8, zorder=4)
    # drive of panel (a): eps = 0.4, h = 2, bulk witness W/4 at r = 1 and 2
    x_a = np.tan(0.2) ** 2
    for dx, col in ((1, BLACK), (2, VERMILLION)):
        row = next(r for r in cls if int(r["dx"]) == dx and int(r["dy"]) == 0)
        ax_b.plot([x_a], [100 * row["W_bulk"] / 4], ls="none", marker="*", ms=5.5, mfc=col, mec=col,
                  mew=0.6, zorder=5)
    ax_b.set_xscale("log")
    ax_b.set_yscale("log")
    ax_b.set_xlim(0.012, 1.3)
    ax_b.set_ylim(0.06, 20)
    ax_b.xaxis.set_major_locator(mticker.FixedLocator([0.01, 0.1, 1.0]))
    ax_b.xaxis.set_major_formatter(mticker.FixedFormatter([r"$0.01$", r"$0.1$", r"$1$"]))
    ax_b.xaxis.set_minor_formatter(mticker.NullFormatter())
    ax_b.yaxis.set_major_locator(mticker.FixedLocator([0.1, 1.0, 10.0]))
    ax_b.yaxis.set_major_formatter(mticker.FixedFormatter([r"$0.1$", r"$1$", r"$10$"]))
    ax_b.yaxis.set_minor_formatter(mticker.NullFormatter())
    ax_b.set_xlabel(r"$J_p/J_\perp$")
    ax_b.set_ylabel(r"flip rate ($\%$)", labelpad=1.0)
    handles = [Line2D([], [], color=c, lw=LW_CURVE) for _, c, _ in series]
    ax_b.legend(handles, [lab for _, _, lab in series], loc="upper left", handlelength=1.1,
                borderaxespad=0.25, labelspacing=0.15, handletextpad=0.35)
    fig.text(2.02 / COL1, (height - 0.04) / height, "(b)", ha="left", va="top", fontsize=FS_PANEL)
    return fig


# ----------------------------------------------------------------------------
# Fig. S2 (Supplemental Material)  switch-on of the anisotropy at fixed field
# ----------------------------------------------------------------------------
def figure_s2_ramp():
    ramp = read_csv("fig4_ramp.csv")
    height = 2.0
    fig = plt.figure(figsize=(COL1, height))
    ax_b = add_axes(fig, 0.56, 0.40, COL1 - 0.56 - 0.07, height - 0.40 - 0.07)
    T = np.array([r["T"] for r in ramp])
    for key, col, mk in (("W10", BLACK, "o"), ("W20", VERMILLION, "s")):
        ref = ramp[0][key + "_gs"]
        ax_b.plot(T, [r[key] / ref for r in ramp], color=col, lw=LW_THIN, marker=mk, ms=3.0, mfc=col,
                  mec=col, zorder=3)
    ax_b.axhline(1.0, color=LIGHT_GREY, lw=LW_AXIS, ls=(0, (2.6, 2.2)), zorder=1)
    ax_b.set_xscale("log")
    ax_b.set_xlim(T.min() / 1.4, T.max() * 1.4)
    ax_b.xaxis.set_major_formatter(mticker.FuncFormatter(lambda v, _: f"${v:g}$"))
    ax_b.xaxis.set_minor_formatter(mticker.NullFormatter())
    ax_b.set_xlabel(r"$JT$")
    ax_b.set_ylabel(r"$W/W_{\rm ground}$", labelpad=1.0)
    handles = [Line2D([], [], color=BLACK, lw=LW_THIN, marker="o", ms=3.0),
               Line2D([], [], color=VERMILLION, lw=LW_THIN, marker="s", ms=3.0)]
    ax_b.legend(handles, [r"$r=1$", r"$r=2$"], loc="upper right", handlelength=1.4)
    return fig

# ----------------------------------------------------------------------------
# Output and automatic audit
# ----------------------------------------------------------------------------
FIGURES = {
    "fig1_geometry": figure1,
    "fig2_crossover": figure2,
    "fig3_range": figure3,
    "fig4_experiment": figure4,
    "figS1_thermal": figure_s1_thermal,
    "figS2_ramp": figure_s2_ramp,
}


def save(fig, stem, outdir):
    pdf = outdir / f"{stem}.pdf"
    png = outdir / f"{stem}.png"
    fig.savefig(pdf, metadata={"Creator": "make_figures.py", "CreationDate": None, "ModDate": None})
    try:
        import fitz  # PyMuPDF: preview rendered from the PDF itself
        with fitz.open(pdf) as doc:
            doc[0].get_pixmap(dpi=300, alpha=False).save(png)
        how = "rendered from the PDF"
    except ImportError:
        fig.savefig(png, dpi=300)
        how = "matplotlib raster"
    return pdf, png, how


def _texts(fig):
    """All drawn text objects with their display-space boxes."""
    renderer = fig.canvas.get_renderer()
    tick_labels, drawn = set(), []
    for ax in fig.axes:
        if not ax.get_visible():
            continue
        for axis in (ax.xaxis, ax.yaxis):
            lo, hi = sorted(axis.get_view_interval())
            span = hi - lo
            for tick in list(axis.get_major_ticks()) + list(axis.get_minor_ticks()):
                tick_labels.update((id(tick.label1), id(tick.label2)))
                loc = tick.get_loc()
                if not (lo - 1e-9 * span <= loc <= hi + 1e-9 * span):
                    continue
                for lab in (tick.label1, tick.label2):
                    if lab.get_visible() and lab.get_text().strip():
                        drawn.append((lab, ax, "tick"))
    for ax in fig.axes:
        for t in ax.findobj(mtext.Text):
            if id(t) in tick_labels or not t.get_visible() or not t.get_text().strip():
                continue
            drawn.append((t, ax, "text"))
    for t in fig.texts:
        if t.get_visible() and t.get_text().strip():
            drawn.append((t, None, "text"))
    seen, out = set(), []
    for t, ax, kind in drawn:
        if id(t) in seen:
            continue
        seen.add(id(t))
        box = t.get_window_extent(renderer)
        if box.width > 0 and box.height > 0:
            out.append((t, ax, kind, box))
    return out


def _line_points(line):
    """Display-space samples of a plotted line (segments densified) and its markers."""
    xy = line.get_transform().transform(np.column_stack(line.get_data()).astype(float))
    xy = xy[np.all(np.isfinite(xy), axis=1)]
    if len(xy) == 0:
        return xy
    if line.get_linestyle() not in ("None", "none", "", " ") and len(xy) > 1:
        seg = np.hypot(*np.diff(xy, axis=0).T)
        parts = [xy]
        for (p, q), length in zip(zip(xy[:-1], xy[1:]), seg):
            n = int(min(length // 1.5, 2000))
            if n > 0:
                f = np.linspace(0, 1, n + 2)[1:-1, None]
                parts.append(p + f * (q - p))
        xy = np.vstack(parts)
    return xy


def audit(fig, stem):
    """Layout audit with the matplotlib renderer. Returns a JSON-able report."""
    fig.canvas.draw()
    renderer = fig.canvas.get_renderer()
    width, height = fig.bbox.width, fig.bbox.height
    items = _texts(fig)
    report = {"figure": stem, "size_in": [round(float(v), 4) for v in fig.get_size_inches()]}
    report["font_sizes_pt"] = sorted({round(float(t.get_fontsize()), 2) for t, *_ in items})
    report["n_text_objects"] = len(items)

    def name(t):
        return t.get_text().replace("\n", " ")[:40]

    tol = 0.5
    report["text_outside_canvas"] = [
        name(t) for t, _, _, b in items
        if b.x0 < -tol or b.y0 < -tol or b.x1 > width + tol or b.y1 > height + tol]
    overlaps = []
    for i, (t1, _, _, b1) in enumerate(items):
        for t2, _, _, b2 in items[i + 1:]:
            if (min(b1.x1, b2.x1) - max(b1.x0, b2.x0) > tol
                    and min(b1.y1, b2.y1) - max(b1.y0, b2.y0) > tol):
                overlaps.append([name(t1), name(t2)])
    report["text_text_overlaps"] = overlaps

    # text boxes, legends and insets against plotted lines and symbols of the same axes
    hits = []
    for ax in fig.axes:
        if not ax.get_visible():
            continue
        boxes = [(name(t), b) for t, a, kind, b in items if a is ax and kind == "text"
                 and t not in (ax.xaxis.label, ax.yaxis.label, ax.title)
                 and b.x0 >= ax.bbox.x0 - 1 and b.x1 <= ax.bbox.x1 + 1
                 and b.y0 >= ax.bbox.y0 - 1 and b.y1 <= ax.bbox.y1 + 1]
        for leg in ax.findobj(mpl.legend.Legend):
            boxes.append(("legend", leg.get_window_extent(renderer)))
        for child in ax.child_axes:
            boxes.append(("inset axes", child.get_tightbbox(renderer)))
        clip = ax.bbox
        for ln in (ln for ln in ax.lines if ln.get_visible()):
            pts = _line_points(ln)
            if len(pts) == 0:
                continue
            if ln.get_clip_on():
                keep = ((pts[:, 0] >= clip.x0) & (pts[:, 0] <= clip.x1)
                        & (pts[:, 1] >= clip.y0) & (pts[:, 1] <= clip.y1))
                pts = pts[keep]
            has_marker = ln.get_marker() not in (None, "None", "none", "", " ")
            pad = 0.5 * fig.dpi / 72 * max(ln.get_linewidth(), ln.get_markersize() if has_marker else 0)
            for label, b in boxes:
                inside = ((pts[:, 0] > b.x0 - pad) & (pts[:, 0] < b.x1 + pad)
                          & (pts[:, 1] > b.y0 - pad) & (pts[:, 1] < b.y1 + pad))
                if inside.any():
                    hits.append([label, f"line[{ax.lines.index(ln)}] colour {ln.get_color()}"])
    report["text_data_overlaps"] = hits

    # plotted symbols cut by the frame of their axes
    clipped = []
    for ax in fig.axes:
        for ln in ax.lines:
            if ln.get_marker() in (None, "None", "none", "", " ") or not ln.get_visible():
                continue
            if isinstance(ln.get_marker(), MPath):
                continue
            pts = ln.get_transform().transform(np.column_stack(ln.get_data()).astype(float))
            half = 0.5 * fig.dpi / 72 * ln.get_markersize()
            b = ax.bbox
            inside = (pts[:, 0] > b.x0) & (pts[:, 0] < b.x1) & (pts[:, 1] > b.y0) & (pts[:, 1] < b.y1)
            cut = inside & ((pts[:, 0] - half < b.x0) | (pts[:, 0] + half > b.x1)
                            | (pts[:, 1] - half < b.y0) | (pts[:, 1] + half > b.y1))
            outside = np.isfinite(pts).all(axis=1) & ~inside
            if cut.any() or outside.any():
                clipped.append([f"line[{ax.lines.index(ln)}]", int(cut.sum()), int(outside.sum())])
    report["symbols_cut_or_outside_axes"] = clipped

    widths = []
    for ln in fig.findobj(Line2D):
        if not ln.get_visible():
            continue
        if ln.get_linestyle() not in ("None", "none", "", " "):
            widths.append(float(ln.get_linewidth()))
        mk = ln.get_marker()
        if not isinstance(mk, MPath) and mk in (None, "None", "none", "", " "):
            continue
        if ln.get_markersize() > 0 and float(ln.get_markeredgewidth()) > 0:
            widths.append(float(ln.get_markeredgewidth()))
    for ax in fig.axes:
        widths += [float(s.get_linewidth()) for s in ax.spines.values() if s.get_visible()]
    report["min_line_width_pt"] = round(min(widths), 3)
    return report


def audit_pdf(pdf, size_in):
    try:
        import fitz
    except ImportError:
        return {"pdf": pdf.name, "note": "PyMuPDF not available; PDF not inspected"}
    with fitz.open(pdf) as doc:
        page = doc[0]
        fonts = [dict(name=f[3], type=f[2], embedded=f[1] != "n/a") for f in doc.get_page_fonts(0)]
        sizes = sorted({round(span["size"], 2) for block in page.get_text("dict")["blocks"]
                        for line in block.get("lines", []) for span in line["spans"]
                        if span["text"].strip()})
        rep = {
            "pdf": pdf.name,
            "pages": doc.page_count,
            "page_size_in": [round(page.rect.width / 72, 4), round(page.rect.height / 72, 4)],
            "page_size_matches": bool(abs(page.rect.width / 72 - size_in[0]) < 2e-3
                                      and abs(page.rect.height / 72 - size_in[1]) < 2e-3),
            "fonts": sorted(f["name"].split("+")[-1] + ":" + f["type"] for f in fonts),
            "all_fonts_embedded": all(f["embedded"] for f in fonts),
            "type3_fonts": [f["name"] for f in fonts if f["type"] == "Type3"],
            "glyph_sizes_pt": sizes,
            "raster_images": len(page.get_images()),
            "bytes": pdf.stat().st_size,
        }
    return rep


def main(argv=None):
    default_out = HERE.parent / "figures" if (HERE.parent / "figures").is_dir() else HERE / "figures"
    parser = argparse.ArgumentParser(description=__doc__.split("\n")[0])
    parser.add_argument("--outdir", type=Path, default=default_out)
    parser.add_argument("--only", choices=sorted(FIGURES), action="append")
    parser.add_argument("--check", action="store_true", help="audit layout and PDFs; nonzero exit on failure")
    parser.add_argument("--report", type=Path, help="write the audit as JSON to this file")
    args = parser.parse_args(argv)

    self_test()
    set_style()
    args.outdir.mkdir(parents=True, exist_ok=True)
    reports, ok = [], True
    for stem in args.only or FIGURES:
        fig = FIGURES[stem]()
        pdf, png, how = save(fig, stem, args.outdir)
        print(f"{stem}: {pdf.name}, {png.name} ({how})")
        if args.check:
            rep = audit(fig, stem)
            rep["pdf"] = audit_pdf(pdf, rep["size_in"])
            rep["png_preview"] = how
            bad = (rep["text_outside_canvas"] or rep["text_text_overlaps"] or rep["text_data_overlaps"]
                   or rep["symbols_cut_or_outside_axes"]
                   or min(rep["font_sizes_pt"]) < 7.0 or rep["min_line_width_pt"] < 0.6 - 1e-9
                   or not rep["pdf"].get("page_size_matches", True)
                   or not rep["pdf"].get("all_fonts_embedded", True)
                   or rep["pdf"].get("type3_fonts"))
            rep["passed"] = not bad
            ok = ok and not bad
            reports.append(rep)
        plt.close(fig)
    if args.check:
        text = json.dumps(reports, indent=1)
        if args.report:
            args.report.write_text(text, encoding="utf-8")
        for rep in reports:
            print(json.dumps({k: v for k, v in rep.items() if k != "pdf"}))
            print("  pdf:", json.dumps(rep["pdf"]))
        print("AUDIT", "PASSED" if ok else "FAILED")
    return 0 if ok else 1


if __name__ == "__main__":
    sys.exit(main())

